Reputation and Disclosure in Dynamic Networks

Public delay can be informative when the existence, custodian, and review dates of hard evidence are observed. I study a disclosure protocol in which a sealed record is docketed, held by a public custodian, and revealed only at terminal disclosure. At each review, retention is not silence: it rules out the states in which the holder would have relayed or disclosed. This censoring event yields an exact Bayesian filter. Under interval strategies, the public posterior is summarized by finitely many support endpoints. A compact reputation benchmark verifies Markov perfect Bayesian equilibria with such strategies and gives finite time resolution on compact unresolved slices. With two certified routes for the same record, retention on one route changes what remains feasible on the other before it acts. Common record censoring creates network value that pairwise formation can miss.

==> anc/reputation_disclosure_networks_OA_code.py <==
#!/usr/bin/env python3
"""Generate figures for the worked Poisson benchmarks in the paper.

This script creates two PDF figures used in the revised main text:
1. Expected disclosure time in the serial line vs. the two-route race.
2. Sufficient direct-route gain net of the added bypass cost.

The formulas are the explicit Poisson-benchmark objects introduced in the text.
"""
from __future__ import annotations

import math
from pathlib import Path

import matplotlib.pyplot as plt

plt.rcParams['pdf.fonttype'] = 42
plt.rcParams['ps.fonttype'] = 42
import numpy as np

ROOT = Path(__file__).resolve().parents[1]
FIG_DIR = ROOT / "figures"
FIG_DIR.mkdir(parents=True, exist_ok=True)

# Benchmark primitives used in the numerical illustration.
LAMBDA_I = 1.10
KAPPA = 0.40
RHO = 0.10
PUBLIC_AGE = 0.50
M_BAR = 1.00
CHI_I = 0.05
DELTA_COST = 0.23

lam_j = np.linspace(0.15, 3.00, 400)

def expected_time_serial(lj: np.ndarray) -> np.ndarray:
    return 1.0 / LAMBDA_I + 1.0 / lj


def expected_time_race(lj: np.ndarray) -> np.ndarray:
    return 1.0 / (LAMBDA_I + lj)


def sufficient_gain(lj: np.ndarray) -> np.ndarray:
    return CHI_I + M_BAR * math.exp(-KAPPA * PUBLIC_AGE) * (RHO + KAPPA) / (RHO + KAPPA + lj)


cutoff = (RHO + KAPPA) * (M_BAR * math.exp(-KAPPA * PUBLIC_AGE) / (DELTA_COST - CHI_I) - 1.0)

# ---------- Figure 1: expected disclosure time ----------
plt.figure(figsize=(4.8, 3.35))
plt.plot(lam_j, expected_time_serial(lam_j), linewidth=2.0, color="black", label=r"Serial line $\mathbb{E}[\tau^{\mathrm{SL}}]$")
plt.plot(lam_j, expected_time_race(lam_j), linewidth=2.0, color="0.35", linestyle="--", label=r"Two-route race $\mathbb{E}[\tau^{\mathrm{TR}}]$")
plt.axvline(cutoff, linewidth=1.0, color="0.25", linestyle=":")
plt.text(cutoff + 0.04, 0.95, rf"$\bar\lambda_j^{{\mathrm{{dir}}}} \approx {cutoff:.2f}$", fontsize=9)
plt.xlabel(r"Downstream gatekeeper review intensity $\bar\lambda_j$")
plt.ylabel("Expected terminal disclosure time")
plt.xlim(lam_j.min(), lam_j.max())
plt.ylim(0, expected_time_serial(lam_j).max() * 1.05)
plt.legend(frameon=False, fontsize=8.8)
plt.tight_layout()
plt.savefig(FIG_DIR / "two_route_expected_time.pdf")
plt.savefig(FIG_DIR / "two_route_expected_time.png", dpi=220)
plt.close()

# ---------- Figure 2: sufficient net gain ----------
net_gain = sufficient_gain(lam_j) - DELTA_COST
plt.figure(figsize=(4.8, 3.35))
plt.plot(lam_j, net_gain, linewidth=2.0, color="black", label=r"$G(\bar\lambda_j)-c^\Delta$")
plt.axhline(0.0, linewidth=1.0, color="0.35", linestyle="--")
plt.axvline(cutoff, linewidth=1.0, color="0.25", linestyle=":")
plt.text(cutoff + 0.04, 0.02, rf"$\bar\lambda_j^{{\mathrm{{dir}}}} \approx {cutoff:.2f}$", fontsize=9)
plt.fill_between(lam_j, net_gain, 0, where=lam_j <= cutoff, color="0.80", alpha=1.0)
plt.xlabel(r"Downstream gatekeeper review intensity $\bar\lambda_j$")
plt.ylabel("Sufficient net gain")
plt.xlim(lam_j.min(), lam_j.max())
margin = 0.05 * (net_gain.max() - net_gain.min())
plt.ylim(net_gain.min() - margin, net_gain.max() + margin)
plt.legend(frameon=False, fontsize=8.8)
plt.tight_layout()
plt.savefig(FIG_DIR / "two_route_net_gain.pdf")
plt.savefig(FIG_DIR / "two_route_net_gain.png", dpi=220)
plt.close()

print("Saved figures to", FIG_DIR)
print(f"Direct-route cutoff lambda_j^dir: {cutoff:.4f}")

